An Origin Story for Amplitudes

We classify origin limits of maximally helicity violating multi-gluon scattering amplitudes in planar $\mathcal{N}=4$ super-Yang-Mills theory, where a large number of cross ratios approach zero, with the help of cluster algebras. By analyzing existing perturbative data, and bootstrapping new data, we provide evidence that the amplitudes become the exponential of a quadratic polynomial in the large logarithms. With additional input from the thermodynamic Bethe ansatz at strong coupling, we conjecture exact expressions for amplitudes with up to 8 gluons in all origin limits. Our expressions are governed by the tilted cusp anomalous dimension evaluated at various values of the tilt angle.

==> anc/Gamma_alpha.txt <==
(* Perturbative expansion of the tilted cusp anomalous dimension Gamma_alpha
   through 8 loops (g^16), with generic dependence on the tilt angle alpha.
   In the expression, `ca` := Cos[alpha], `sa` := Sin[alpha],
   and `zj` are Riemann zeta values Zeta[j].                                 *)

4*g^2 - 16*ca^2*g^4*z2 + g^6*(96*ca^2*z4 + 160*ca^4*z4) + 
 g^8*(ca^2*(-128*sa^2*z3^2 - 800*z6) - 1344*ca^4*z6 - 1120*ca^6*z6) + 
 g^12*(-118272*ca^8*z10 - 49280*ca^10*z10 + 
   ca^6*((-808896*z10)/5 - 15360*sa^2*z3^2*z4) + 
   ca^4*(-152064*z10 + sa^2*(-4608*z3^2*z4 - 20480*z2*z3*z5)) + 
   ca^2*(-84672*z10 + sa^2*(-13056*z5^2 - 26880*z3*z7))) + 
 g^10*(13440*ca^6*z8 + (22400*ca^8*z8)/3 + ca^2*(2560*sa^2*z3*z5 + 7840*z8) + 
   ca^4*(1024*sa^2*z2*z3^2 + (40736*z8)/3)) + 
 g^14*((672672000*ca^10*z12)/691 + (224224000*ca^12*z12)/691 + 
   ca^8*((1145144000*z12)/691 + 143360*sa^2*z3^2*z6) + 
   ca^6*((1397043648*z12)/691 + sa^2*(307200*z3*z4*z5 + 107520*z3^2*z6)) + 
   ca^4*((1255058688*z12)/691 + 4096*sa^4*z3^4 + 
     sa^2*(98304*z3*z4*z5 + 104448*z2*z5^2 + 30720*z3^2*z6 + 
       215040*z2*z3*z7)) + 
   ca^2*(975744*z12 + sa^2*(279552*z5*z7 + 301056*z3*z9))) + 
 g^16*(-7687680*ca^12*z14 - (6406400*ca^14*z14)/3 + 
   ca^10*((-46711808*z14)/3 - (3584000*sa^2*z3^2*z8)/3) + 
   ca^8*((-114253568*z14)/5 + sa^2*(-2867200*z3*z5*z6 - 1505280*z3^2*z8)) + 
   ca^6*((-2739919936*z14)/105 - 49152*sa^4*z2*z3^4 + 
     sa^2*(-1566720*z4*z5^2 - 2236416*z3*z5*z6 - 3225600*z3*z4*z7 - 
       (2876416*z3^2*z8)/3)) + ca^4*((-113342848*z14)/5 - 
     163840*sa^4*z3^3*z5 + sa^2*(-534528*z4*z5^2 - 696320*z3*z5*z6 - 
       1075200*z3*z4*z7 - 2236416*z2*z5*z7 - 250880*z3^2*z8 - 
       2408448*z2*z3*z9)) + ca^2*(-11778624*z14 + 
     sa^2*(-3548160*z11*z3 - 1524480*z7^2 - 3182592*z5*z9)))


==> anc/heptagon_Gram.txt <==
(* Gram determinant constraint among the 7-point cross ratios *)

1 - u1 - u2 - u3 + u1*u3 - u4 + u1*u4 + u2*u4 - u5 + u1*u5 + u2*u5 + 
 u1*u2*u5 + u3*u5 - u1*u3*u5 + u1*u4*u5 - u1^2*u4*u5 - 2*u1*u2*u4*u5 - 
 u1*u2*u5^2 + u1^2*u2*u4*u5^2 - u6 + u1*u6 + u2*u6 + u3*u6 - u1*u3*u6 + 
 u2*u3*u6 + u4*u6 - u1*u4*u6 - u2*u4*u6 + u2*u5*u6 - 2*u1*u2*u5*u6 - 
 u2^2*u5*u6 - 2*u2*u3*u5*u6 + u1*u2*u3*u5*u6 + u1*u2*u4*u5*u6 + 
 u1*u2^2*u5^2*u6 - u2*u3*u6^2 + u2^2*u3*u5*u6^2 - u7 + u2*u7 + u3*u7 + 
 u4*u7 + u1*u4*u7 - u2*u4*u7 + u3*u4*u7 - 2*u1*u3*u4*u7 - u1*u4^2*u7 + 
 u5*u7 - u2*u5*u7 - u3*u5*u7 - 2*u1*u4*u5*u7 + u1*u2*u4*u5*u7 + 
 u1*u3*u4*u5*u7 + u1^2*u4^2*u5*u7 + u3*u6*u7 - 2*u2*u3*u6*u7 - u3^2*u6*u7 - 
 2*u3*u4*u6*u7 + u1*u3*u4*u6*u7 + u2*u3*u4*u6*u7 + u2*u3*u5*u6*u7 + 
 u1*u2*u3*u4*u5*u6*u7 + u2*u3^2*u6^2*u7 - u3*u4*u7^2 + u1*u3*u4^2*u7^2 + 
 u3^2*u4*u6*u7^2


==> anc/heptagon_QL_coefs.txt <==
(* Perturbative expansions of the coefficients c[1],c[2],c[3] in the file
   `heptagon_QL_formula.txt` through 8 loops (g^16).
   `zj` in the expressions are Riemann zeta values Zeta[j].                *)

{c[1] -> (3529221*g^12*z10)/80 - (26914451133*g^14*z12)/44224 + 
   (2733947711*g^16*z14)/320 + g^4*z2 - 55440*g^16*z11*z3 - 2*g^8*z3^2 + 
   4*g^10*z2*z3^2 + 16*g^14*z3^4 - 72*g^16*z2*z3^4 - (37*g^6*z4)/2 - 
   18*g^12*z3^2*z4 + 40*g^10*z3*z5 - 80*g^12*z2*z3*z5 - 640*g^16*z3^3*z5 + 
   384*g^14*z3*z4*z5 - 204*g^12*z5^2 + 408*g^14*z2*z5^2 - 2088*g^16*z4*z5^2 + 
   (1975*g^8*z6)/8 - 90*g^14*z3^2*z6 + 1480*g^16*z3*z5*z6 - 420*g^12*z3*z7 + 
   840*g^14*z2*z3*z7 - 4200*g^16*z3*z4*z7 + 4368*g^14*z5*z7 - 
   8736*g^16*z2*z5*z7 - 23820*g^16*z7^2 - (19595*g^10*z8)/6 + 
   (14525*g^16*z3^2*z8)/4 + 4704*g^14*z3*z9 - 9408*g^16*z2*z3*z9 - 
   49728*g^16*z5*z9, c[2] -> (1015597*g^12*z10)/80 - 
   (4191156411*g^14*z12)/22112 + (3605813269*g^16*z14)/1280 - 
   55440*g^16*z11*z3 - 2*g^8*z3^2 + 12*g^10*z2*z3^2 + 20*g^14*z3^4 - 
   168*g^16*z2*z3^4 - (5*g^6*z4)/2 - 159*g^12*z3^2*z4 + 40*g^10*z3*z5 - 
   240*g^12*z2*z3*z5 - 800*g^16*z3^3*z5 + 3252*g^14*z3*z4*z5 - 
   204*g^12*z5^2 + 1224*g^14*z2*z5^2 - 16974*g^16*z4*z5^2 + (413*g^8*z6)/8 + 
   1585*g^14*z3^2*z6 - 33248*g^16*z3*z5*z6 - 420*g^12*z3*z7 + 
   2520*g^14*z2*z3*z7 - 34650*g^16*z3*z4*z7 + 4368*g^14*z5*z7 - 
   26208*g^16*z2*z5*z7 - 23820*g^16*z7^2 - (6679*g^10*z8)/8 - 
   (32487*g^16*z3^2*z8)/2 + 4704*g^14*z3*z9 - 28224*g^16*z2*z3*z9 - 
   49728*g^16*z5*z9, c[3] -> (-331727*g^12*z10)/160 + 
   (1546331787*g^14*z12)/44224 - (5049479019*g^16*z14)/8960 - 
   4*g^10*z2*z3^2 + 60*g^16*z2*z3^4 + 78*g^12*z3^2*z4 + 80*g^12*z2*z3*z5 - 
   1584*g^14*z3*z4*z5 - 408*g^14*z2*z5^2 + 8208*g^16*z4*z5^2 - 
   (35*g^8*z6)/8 - 925*g^14*z3^2*z6 + 19156*g^16*z3*z5*z6 - 
   840*g^14*z2*z3*z7 + 16800*g^16*z3*z4*z7 + 8736*g^16*z2*z5*z7 + 
   (665*g^10*z8)/6 + (42363*g^16*z3^2*z8)/4 + 9408*g^16*z2*z3*z9}


==> anc/heptagon_QL_formula.txt <==
(* Quadratic-log formula for the 7-point remainder function R7 on Line 71.
   Perturbative expansions of the coefficients c[1],c[2],c[3] are given
   in a separate file `heptagon_QL_coefs.txt.`                            *)

R7[line71] = c[3]*(ln[u1]*ln[u3] + ln[u2]*ln[u4] - ln[u1]*ln[u5] + 
       ln[u3]*ln[u5] + ln[u1]*ln[u6] - ln[u2]*ln[u6] + ln[u4]*ln[u6] + 
       ln[u2]*ln[u7] - ln[u3]*ln[u7] + ln[u5]*ln[u7]) + 
     c[1]*(ln[u1]*ln[u2] + ln[u1]*ln[u3] + ln[u2]*ln[u3] + ln[u2]*ln[u4] + 
       ln[u3]*ln[u4] + ln[u3]*ln[u5] + ln[u4]*ln[u5] + ln[u4]*ln[u6] + 
       ln[u5]*ln[u6] + ln[u5]*ln[u7] + ln[u6]*ln[u7]) + 
     c[2]*(ln[u1]^2 + ln[u2]^2 + ln[u3]^2 + ln[u1]*ln[u4] + ln[u4]^2 + 
       ln[u2]*ln[u5] + ln[u5]^2 + ln[u3]*ln[u6] + ln[u6]^2 - ln[u1]*ln[u7] + 
       ln[u4]*ln[u7] + ln[u7]^2)


==> anc/octagon_Gram.txt <==
(* One of the Gram determinant constraints among the 8-point cross ratios.
   The other ones can be obtained by cycling u[i] -> u[i+k], v[i] -> v[i+k]
   for k = 1,...,7, where i+k is evaluated modulo 8 in u[i+k] and
   modulo 4 in v[i+k].                                                       *)

1 - u8 - v1 + u8*v1 - u7*v2 - u3*v3 + u3*u8*v3 + u3*v1*v3 - u3*u8*v1*v3 + 
 u3*u7*v2*v3 + u3*u7*u8*v2*v3 - u3^2*u7*u8*v2*v3^2 - v4 + u8*v4 + u5*v1*v4 - 
 u5*u8*v1*v4 + u7*v2*v4 + u3*u8*v3*v4 - u3*u8^2*v3*v4 - u3*u5*u8*v1*v3*v4 + 
 u3*u5*u8^2*v1*v3*v4 - 2*u3*u7*u8*v2*v3*v4 + u3^2*u7*u8^2*v2*v3^2*v4 + 
 u2^2*u7*v1*v2*(-1 + u3*u7*v2*v3 + u5*v4) + 
 u1^2*(-1 + u5)*v1*v4*(1 - u8*v4 + u2*v1*(-1 + u5*u8*v4)) + 
 u2*(-((-1 + u7*v2)*(-1 + u3*u7*v2*v3 + v4)) - 
   v1*(-1 + u5*v4 + u7*v2*(-1 + 2*u3*v3 + u5*v4)) + 
   u8*((-1 + u3*u7*v2*v3)*(-1 + u3*u7*v2*v3 + v4) + 
     v1*(-1 + u5*v4 + u3*u7*v2*v3*(1 + u5*v4)))) + 
 u1*(-(u2*v1^2*(-1 + u5*v4)*(-1 + u2*u7*v2 + u5*u8*v4)) + 
   (-1 + u7*v2 + u8*v4)*(1 - v4 + u3*v3*(-1 + u8*v4)) + 
   v1*(1 + v4 - 2*u5*v4 - 2*u8*v4 + u5*u8*v4 + u5*u8*v4^2 - 
     u3*v3*(-1 + u8*v4)*(-1 + u5*u8*v4) + 
     u2*(1 + (-2 + u5 + u8 - 2*u5*u8)*v4 + u5*u8*v4^2 + 
       u7*v2*(-2 + v4 + u5*v4 + u3*v3*(1 + (1 - 2*u5)*u8*v4)))))


==> anc/octagon_QL_coefs.txt <==
(* Perturbative expansions of the coefficients d[i] and f[i] in the file
   `octagon_QL_formula.txt` through 8 loops (g^16).
   `zj` in the expressions are Riemann zeta values Zeta[j].                *)

{d[1] -> (-5*g^6*z4)/2 + g^8*(-2*z3^2 + (413*z6)/8) + 
   g^12*((1015597*z10)/80 - 3*(53*z3^2*z4 + 68*z5^2 + 
       20*z3*(4*z2*z5 + 7*z7))) + g^10*(12*z2*z3^2 + 40*z3*z5 - 
     (6679*z8)/8) + g^16*((3605813269*z14)/1280 - 55440*z11*z3 - 
     168*z2*z3^4 - 800*z3^3*z5 - 16974*z4*z5^2 - 33248*z3*z5*z6 - 
     34650*z3*z4*z7 - 26208*z2*z5*z7 - 23820*z7^2 - (32487*z3^2*z8)/2 - 
     28224*z2*z3*z9 - 49728*z5*z9) + g^14*((-4191156411*z12)/22112 + 
     20*z3^4 + 1585*z3^2*z6 + 24*z5*(51*z2*z5 + 182*z7) + 
     12*z3*(271*z4*z5 + 210*z2*z7 + 392*z9)), 
 d[2] -> (-5*g^6*z4)/2 + g^8*(-2*z3^2 + (413*z6)/8) + 
   g^12*((2029269*z10)/160 - 3*(53*z3^2*z4 + 68*z5^2 + 
       20*z3*(4*z2*z5 + 7*z7))) + g^10*(12*z2*z3^2 + 40*z3*z5 - 
     (6679*z8)/8) + g^16*((3588801989*z14)/1280 - 55440*z11*z3 - 
     180*z2*z3^4 - 800*z3^3*z5 - 16974*z4*z5^2 - 32548*z3*z5*z6 - 
     34650*z3*z4*z7 - 26208*z2*z5*z7 - 23820*z7^2 - (60879*z3^2*z8)/4 - 
     28224*z2*z3*z9 - 49728*z5*z9) + g^14*((-8360415947*z12)/44224 + 
     20*z3^4 + 1550*z3^2*z6 + 24*z5*(51*z2*z5 + 182*z7) + 
     12*z3*(271*z4*z5 + 210*z2*z7 + 392*z9)), 
 d[3] -> g^4*z2 - (37*g^6*z4)/2 + g^8*(-2*z3^2 + (1975*z6)/8) + 
   g^12*((3529221*z10)/80 - 2*(9*z3^2*z4 + 40*z2*z3*z5 + 102*z5^2 + 
       210*z3*z7)) + g^10*(4*z2*z3^2 + 40*z3*z5 - (19595*z8)/6) + 
   g^16*((32807497657*z14)/3840 - 55440*z11*z3 - 72*z2*z3^4 - 640*z3^3*z5 - 
     2088*z4*z5^2 + 1480*z3*z5*z6 - 4200*z3*z4*z7 - 8736*z2*z5*z7 - 
     23820*z7^2 + (14525*z3^2*z8)/4 - 9408*z2*z3*z9 - 49728*z5*z9) + 
   g^14*((-26914451133*z12)/44224 + 16*z3^4 - 90*z3^2*z6 + 
     24*z5*(17*z2*z5 + 182*z7) + 24*z3*(16*z4*z5 + 35*z2*z7 + 196*z9)), 
 d[4] -> g^4*z2 - (37*g^6*z4)/2 + g^8*(-2*z3^2 + (485*z6)/2) + 
   g^12*((1345343*z10)/32 + 60*z3^2*z4 - 204*z5^2 - 420*z3*z7) + 
   5*g^10*(8*z3*z5 - 631*z8) + g^14*((-25368995221*z12)/44224 + 16*z3^4 - 
     1015*z3^2*z6 + 4368*z5*z7 - 48*z3*(25*z4*z5 - 98*z9)) + 
   g^16*((4469352529*z14)/560 - 55440*z11*z3 - 12*z2*z3^4 - 640*z3^3*z5 + 
     6120*z4*z5^2 + 20636*z3*z5*z6 + 12600*z3*z4*z7 - 23820*z7^2 + 
     (169789*z3^2*z8)/12 - 49728*z5*z9), 
 d[5] -> g^12*((-7931*z10)/32 + 15*z3^2*z4) + 
   g^14*((127752625*z12)/22112 + 4*z3^4 - 300*z3*z4*z5 - 350*z3^2*z6) + 
   (175*g^10*z8)/24 + g^16*((-55482427*z14)/480 - 36*z2*z3^4 - 160*z3^3*z5 + 
     1530*z4*z5^2 + 7084*z3*z5*z6 + 3150*z3*z4*z7 + 5988*z3^2*z8), 
 f[1] -> (-5*g^6*z4)/2 + g^8*(-2*z3^2 + (413*z6)/8) + 
   g^12*((1015597*z10)/80 - 3*(53*z3^2*z4 + 68*z5^2 + 
       20*z3*(4*z2*z5 + 7*z7))) + g^10*(12*z2*z3^2 + 40*z3*z5 - 
     (6679*z8)/8) + g^16*((2704391233*z14)/960 - 55440*z11*z3 - 168*z2*z3^4 - 
     800*z3^3*z5 - 16974*z4*z5^2 - 33248*z3*z5*z6 - 34650*z3*z4*z7 - 
     26208*z2*z5*z7 - 23820*z7^2 - (32487*z3^2*z8)/2 - 28224*z2*z3*z9 - 
     49728*z5*z9) + g^14*((-4191156411*z12)/22112 + 20*z3^4 + 1585*z3^2*z6 + 
     24*z5*(51*z2*z5 + 182*z7) + 12*z3*(271*z4*z5 + 210*z2*z7 + 392*z9)), 
 f[2] -> -10*g^6*z4 + g^8*(-8*z3^2 + 189*z6) + 
   g^12*((216909*z10)/5 - 16*(24*z3^2*z4 + 51*z5^2 + 
       5*z3*(8*z2*z5 + 21*z7))) + g^10*(32*z2*z3^2 + 160*z3*z5 - 
     (8776*z8)/3) + g^14*((-440645010*z12)/691 + 
     16*(4*z3^4 + 235*z3^2*z6 + 12*z5*(17*z2*z5 + 91*z7) + 
       12*z3*(41*z4*z5 + 35*z2*z7 + 98*z9))) + 
   g^16*((656656839*z14)/70 - 16*(13860*z11*z3 + 160*z3^3*z5 + 2574*z4*z5^2 + 
       4944*z3*z5*z6 + 5250*z3*z4*z7 + 5955*z7^2 + 2453*z3^2*z8 + 
       12432*z5*z9 + 24*z2*(z3^4 + 182*z5*z7 + 196*z3*z9))), 
 f[3] -> g^4*z2 - (37*g^6*z4)/2 + g^8*(-2*z3^2 + (1975*z6)/8) + 
   g^12*((3529221*z10)/80 - 2*(9*z3^2*z4 + 40*z2*z3*z5 + 102*z5^2 + 
       210*z3*z7)) + g^10*(4*z2*z3^2 + 40*z3*z5 - (19595*z8)/6) + 
   g^16*((8202794083*z14)/960 - 55440*z11*z3 - 72*z2*z3^4 - 640*z3^3*z5 - 
     2088*z4*z5^2 + 1480*z3*z5*z6 - 4200*z3*z4*z7 - 8736*z2*z5*z7 - 
     23820*z7^2 + (10675*z3^2*z8)/3 - 9408*z2*z3*z9 - 49728*z5*z9) + 
   g^14*((-841103969*z12)/1382 + 16*z3^4 - 90*z3^2*z6 + 
     24*z5*(17*z2*z5 + 182*z7) + 24*z3*(16*z4*z5 + 35*z2*z7 + 196*z9)), 
 f[4] -> g^4*z2 - (37*g^6*z4)/2 + g^8*(-2*z3^2 + (485*z6)/2) + 
   6*g^12*(7009*z10 + 10*z3^2*z4 - 34*z5^2 - 70*z3*z7) + 
   5*g^10*(8*z3*z5 - 631*z8) + g^14*((-396732689*z12)/691 + 16*z3^4 - 
     1200*z3*z4*z5 - 980*z3^2*z6 + 4368*z5*z7 + 4704*z3*z9) + 
   g^16*((1119198741*z14)/140 - 55440*z11*z3 - 640*z3^3*z5 + 6120*z4*z5^2 + 
     19936*z3*z5*z6 + 12600*z3*z4*z7 - 23820*z7^2 + (39376*z3^2*z8)/3 - 
     49728*z5*z9), f[5] -> (-5*g^6*z4)/2 + g^8*(-2*z3^2 + (413*z6)/8) + 
   g^12*((1036387*z10)/80 - 6*(29*z3^2*z4 + 40*z2*z3*z5 + 34*z5^2 + 
       70*z3*z7)) + g^10*(12*z2*z3^2 + 40*z3*z5 - (5053*z8)/6) + 
   g^16*((2827163597*z14)/960 - 55440*z11*z3 - 120*z2*z3^4 - 640*z3^3*z5 - 
     18504*z4*z5^2 - 41032*z3*z5*z6 - 37800*z3*z4*z7 - 26208*z2*z5*z7 - 
     23820*z7^2 - (69547*z3^2*z8)/3 - 28224*z2*z3*z9 - 49728*z5*z9) + 
   g^14*((-270588721*z12)/1382 + 16*z3^4 + 1970*z3^2*z6 + 
     24*z5*(51*z2*z5 + 182*z7) + 24*z3*(148*z4*z5 + 105*z2*z7 + 196*z9))}


==> anc/octagon_QL_formula.txt <==
(* Quadratic-log formula for the 8-point remainder function R8 on Cube 6789,
   Cube 5678, Square 456, Pentagon 345, Pentagon 234, and Superline 1.
   Perturbative expansions of the coefficients d[i] and f[i] are given
   in a separate file `octagon_QL_coefs.txt.`                                *)

R8[cube6789] = d[1]*(ln[u1]^2 + ln[u2]^2 + ln[u3]^2 - 2*ln[u3]*ln[u4] + 
       ln[u4]^2 - 2*ln[u1]*ln[u5] + ln[u5]^2 - 2*ln[u2]*ln[u6] + ln[u6]^2 - 
       2*ln[u3]*ln[u7] + 2*ln[u4]*ln[u7] + ln[u7]^2 + 2*ln[u3]*ln[u8] - 
       2*ln[u4]*ln[u8] - 2*ln[u7]*ln[u8] + ln[u8]^2) + 
     d[4]*(ln[u1]*ln[u3] + ln[u2]*ln[u4] + ln[u3]*ln[u5] + ln[u4]*ln[u6] + 
       ln[u1]*ln[u7] + ln[u5]*ln[u7] + ln[u2]*ln[u8] + ln[u6]*ln[u8] - 
       ln[u2]*ln[v1] + ln[u3]*ln[v1] + ln[u4]*ln[v1] - ln[u6]*ln[v1] + 
       ln[u7]*ln[v1] + ln[u8]*ln[v1] + ln[u1]*ln[v2] - ln[u3]*ln[v2] + 
       ln[u4]*ln[v2] + ln[u5]*ln[v2] - ln[u7]*ln[v2] + ln[u8]*ln[v2] + 
       ln[u1]*ln[v3] + ln[u2]*ln[v3] + ln[u5]*ln[v3] + ln[u6]*ln[v3] + 
       2*ln[v1]*ln[v3] + ln[u2]*ln[v4] + ln[u3]*ln[v4] - ln[u4]*ln[v4] + 
       ln[u6]*ln[v4] + ln[u7]*ln[v4] - ln[u8]*ln[v4] + 2*ln[v2]*ln[v4]) + 
     d[3]*(ln[u1]*ln[u2] + ln[u2]*ln[u3] - ln[u2]*ln[u4] - ln[u3]*ln[u5] + 
       ln[u4]*ln[u5] + ln[u5]*ln[u6] - ln[u1]*ln[u7] + ln[u6]*ln[u7] + 
       ln[u1]*ln[u8] - ln[u6]*ln[u8] + ln[u2]*ln[v1] - ln[u3]*ln[v1] + 
       ln[u6]*ln[v1] - ln[u7]*ln[v1] + ln[u3]*ln[v2] + ln[u7]*ln[v2] + 
       ln[v1]*ln[v2] - ln[v1]*ln[v3] + ln[v2]*ln[v3] + ln[u4]*ln[v4] + 
       ln[u8]*ln[v4] - ln[v2]*ln[v4] + ln[v3]*ln[v4]) + 
     d[5]*(ln[u1]*ln[u4] + ln[u2]*ln[u4] + ln[u2]*ln[u5] + ln[u3]*ln[u5] + 
       ln[u1]*ln[u6] + ln[u3]*ln[u6] + ln[u1]*ln[u7] + ln[u2]*ln[u7] + 
       ln[u5]*ln[u8] + ln[u6]*ln[u8] + ln[u4]*ln[v1] + ln[u8]*ln[v1] + 
       ln[u1]*ln[v2] + ln[u4]*ln[v2] + ln[u5]*ln[v2] + ln[u8]*ln[v2] + 
       ln[v1]*ln[v2] + ln[u1]*ln[v3] + ln[u2]*ln[v3] + ln[u5]*ln[v3] + 
       ln[u6]*ln[v3] + ln[v1]*ln[v3] + ln[v2]*ln[v3] + ln[u2]*ln[v4] + 
       ln[u3]*ln[v4] + ln[u6]*ln[v4] + ln[u7]*ln[v4] + ln[v2]*ln[v4] + 
       ln[v3]*ln[v4]) + d[2]*(ln[u3]*ln[u4] + 2*ln[u1]*ln[u5] + 
       2*ln[u2]*ln[u6] + 2*ln[u3]*ln[u7] - ln[u4]*ln[u7] - ln[u3]*ln[u8] + 
       2*ln[u4]*ln[u8] + ln[u7]*ln[u8] + ln[u1]*ln[v1] + ln[u5]*ln[v1] + 
       ln[v1]^2 + ln[u2]*ln[v2] + ln[u6]*ln[v2] + ln[v2]^2 + ln[u3]*ln[v3] + 
       ln[u4]*ln[v3] + ln[u7]*ln[v3] + ln[u8]*ln[v3] + ln[v3]^2 + 
       ln[u1]*ln[v4] + ln[u5]*ln[v4] + ln[v4]^2)
 
R8[cube5678] = d[1]*(ln[u1]^2 - 2*ln[u1]*ln[u2] + ln[u2]^2 + ln[u3]^2 + 
       ln[u4]^2 - 2*ln[u4]*ln[u5] + ln[u5]^2 + 2*ln[u1]*ln[u6] - 
       2*ln[u2]*ln[u6] + ln[u6]^2 - 2*ln[u3]*ln[u7] + ln[u7]^2 - 
       2*ln[u4]*ln[u8] + 2*ln[u5]*ln[u8] + ln[u8]^2) + 
     d[4]*(ln[u1]*ln[u3] + ln[u2]*ln[u4] - ln[u1]*ln[u5] + ln[u3]*ln[u5] + 
       ln[u4]*ln[u6] + ln[u1]*ln[u7] + ln[u5]*ln[u7] + ln[u2]*ln[u8] + 
       ln[u6]*ln[u8] + ln[u3]*ln[v1] + ln[u4]*ln[v1] - ln[u5]*ln[v1] + 
       ln[u7]*ln[v1] + ln[u8]*ln[v1] + ln[u1]*ln[v2] - ln[u2]*ln[v2] + 
       ln[u4]*ln[v2] + ln[u5]*ln[v2] - ln[u6]*ln[v2] + ln[u8]*ln[v2] + 
       ln[u1]*ln[v3] + ln[u2]*ln[v3] - ln[u4]*ln[v3] + ln[u5]*ln[v3] + 
       ln[u6]*ln[v3] - ln[u8]*ln[v3] + 2*ln[v1]*ln[v3] - ln[u1]*ln[v4] + 
       ln[u2]*ln[v4] + ln[u3]*ln[v4] + ln[u6]*ln[v4] + ln[u7]*ln[v4] + 
       2*ln[v2]*ln[v4]) + d[3]*(-(ln[u1]*ln[u3]) + ln[u2]*ln[u3] + 
       ln[u3]*ln[u4] + ln[u1]*ln[u5] - ln[u3]*ln[u5] - ln[u4]*ln[u6] + 
       ln[u5]*ln[u6] + ln[u6]*ln[u7] + ln[u1]*ln[u8] - ln[u2]*ln[u8] + 
       ln[u7]*ln[u8] + ln[u5]*ln[v1] + ln[u2]*ln[v2] - ln[u5]*ln[v2] + 
       ln[u6]*ln[v2] + ln[v1]*ln[v2] - ln[u1]*ln[v3] + ln[u4]*ln[v3] + 
       ln[u8]*ln[v3] - ln[v1]*ln[v3] + ln[u1]*ln[v4] + ln[v1]*ln[v4] - 
       ln[v2]*ln[v4] + ln[v3]*ln[v4]) + d[5]*(ln[u1]*ln[u3] + ln[u1]*ln[u4] - 
       ln[u1]*ln[u5] + ln[u2]*ln[u5] + ln[u3]*ln[u5] + ln[u3]*ln[u6] + 
       ln[u4]*ln[u6] + ln[u2]*ln[u7] + ln[u4]*ln[u7] + ln[u2]*ln[u8] + 
       ln[u3]*ln[u8] + ln[u3]*ln[v1] + ln[u4]*ln[v1] + ln[u7]*ln[v1] + 
       ln[u8]*ln[v1] + ln[u1]*ln[v2] + ln[u4]*ln[v2] + ln[u8]*ln[v2] + 
       ln[v1]*ln[v2] + ln[u2]*ln[v3] + ln[u5]*ln[v3] + ln[u6]*ln[v3] + 
       ln[v1]*ln[v3] + ln[u2]*ln[v4] + ln[u3]*ln[v4] + ln[u6]*ln[v4] + 
       ln[u7]*ln[v4] + ln[v1]*ln[v4] + ln[v2]*ln[v4] + ln[v3]*ln[v4]) + 
     d[2]*(ln[u1]*ln[u2] + ln[u4]*ln[u5] - ln[u1]*ln[u6] + 2*ln[u2]*ln[u6] + 
       2*ln[u3]*ln[u7] + 2*ln[u4]*ln[u8] - ln[u5]*ln[u8] + ln[u1]*ln[v1] + 
       ln[u2]*ln[v1] + ln[u6]*ln[v1] + ln[v1]^2 + ln[u3]*ln[v2] + 
       ln[u7]*ln[v2] + ln[v2]^2 + ln[u3]*ln[v3] + ln[u7]*ln[v3] + ln[v3]^2 + 
       ln[u4]*ln[v4] + ln[u5]*ln[v4] + ln[u8]*ln[v4] + ln[v4]^2)
 
R8[square456] = d[1]*(ln[u1]^2 - 2*ln[u1]*ln[u2] + ln[u2]^2 + ln[u3]^2 + 
       ln[u4]^2 - 2*ln[u1]*ln[u5] + 2*ln[u2]*ln[u5] + ln[u5]^2 + 
       2*ln[u3]*ln[u6] + ln[u6]^2 + 2*ln[u4]*ln[u7] + ln[u7]^2 - 
       2*ln[u4]*ln[u8] - 2*ln[u7]*ln[u8] + ln[u8]^2) + 
     d[4]*(ln[u1]*ln[u3] + ln[u2]*ln[u4] + ln[u3]*ln[u5] - ln[u2]*ln[u6] + 
       ln[u4]*ln[u6] + ln[u1]*ln[u7] - ln[u3]*ln[u7] + ln[u5]*ln[u7] + 
       ln[u2]*ln[u8] + ln[u6]*ln[u8] + ln[u3]*ln[v1] + ln[u4]*ln[v1] - 
       ln[u6]*ln[v1] + ln[u7]*ln[v1] + ln[u8]*ln[v1] + ln[u1]*ln[v2] - 
       ln[u2]*ln[v2] + ln[u4]*ln[v2] + ln[u5]*ln[v2] - ln[u7]*ln[v2] + 
       ln[u8]*ln[v2] + ln[u1]*ln[v3] + ln[u2]*ln[v3] - ln[u3]*ln[v3] + 
       ln[u5]*ln[v3] + ln[u6]*ln[v3] + 2*ln[v1]*ln[v3]) + 
     d[3]*(-(ln[u1]*ln[u3]) + ln[u2]*ln[u3] + ln[u3]*ln[u4] + ln[u4]*ln[u5] + 
       ln[u2]*ln[u6] + ln[u5]*ln[u6] - ln[u1]*ln[u7] + ln[u3]*ln[u7] + 
       ln[u6]*ln[u7] + ln[u1]*ln[u8] - ln[u2]*ln[u8] - ln[u6]*ln[u8] + 
       ln[u6]*ln[v1] - ln[u7]*ln[v1] + ln[u2]*ln[v2] + ln[u7]*ln[v2] + 
       ln[v1]*ln[v2] - ln[u2]*ln[v3] + ln[u3]*ln[v3] - ln[v1]*ln[v3] + 
       ln[v2]*ln[v3]) + d[5]*(ln[u1]*ln[u3] + ln[u1]*ln[u4] + ln[u1]*ln[u6] - 
       ln[u2]*ln[u6] + ln[u1]*ln[u7] - ln[u2]*ln[u7] - ln[u3]*ln[u7] + 
       ln[u2]*ln[u8] + ln[u3]*ln[u8] + ln[u5]*ln[u8] + ln[u6]*ln[u8] + 
       ln[u3]*ln[v1] + ln[u4]*ln[v1] + ln[u8]*ln[v1] + ln[u1]*ln[v2] + 
       ln[u4]*ln[v2] + ln[u5]*ln[v2] + ln[u8]*ln[v2] + ln[v1]*ln[v2] + 
       ln[u1]*ln[v3] + ln[u5]*ln[v3] + ln[u6]*ln[v3] + ln[v1]*ln[v3] + 
       ln[v2]*ln[v3]) + d[2]*(ln[u1]*ln[u2] + 2*ln[u1]*ln[u5] - 
       ln[u2]*ln[u5] - ln[u3]*ln[u6] - ln[u4]*ln[u7] + 2*ln[u4]*ln[u8] + 
       ln[u7]*ln[u8] + ln[u1]*ln[v1] + ln[u2]*ln[v1] + ln[u5]*ln[v1] + 
       ln[v1]^2 + ln[u3]*ln[v2] + ln[u6]*ln[v2] + ln[v2]^2 + ln[u4]*ln[v3] + 
       ln[u7]*ln[v3] + ln[u8]*ln[v3] + ln[v3]^2)
 
R8[pentagon345] = d[1]*(ln[u1]^2 + ln[u2]^2 + ln[u3]^2 + 2*ln[u1]*ln[u4] + 
       ln[u4]^2 + 2*ln[u2]*ln[u5] + ln[u5]^2 + 2*ln[u3]*ln[u6] + ln[u6]^2 + 
       2*ln[u1]*ln[u7] + 2*ln[u4]*ln[u7] + ln[u7]^2 - 2*ln[u1]*ln[u8] - 
       2*ln[u4]*ln[u8] - 2*ln[u7]*ln[u8] + ln[u8]^2) + 
     d[3]*(ln[u1]*ln[u2] + ln[u2]*ln[u3] + ln[u3]*ln[u4] + ln[u1]*ln[u5] + 
       ln[u4]*ln[u5] + ln[u2]*ln[u6] + ln[u5]*ln[u6] + ln[u3]*ln[u7] + 
       ln[u6]*ln[u7] - ln[u2]*ln[u8] - ln[u6]*ln[u8] + ln[u1]*ln[v1] + 
       ln[u6]*ln[v1] - ln[u7]*ln[v1] - ln[u1]*ln[v2] + ln[u2]*ln[v2] + 
       ln[u7]*ln[v2] + ln[v1]*ln[v2] - ln[u2]*ln[v3] + ln[u3]*ln[v3] - 
       ln[v1]*ln[v3] + ln[v2]*ln[v3] + ln[u5]*ln[v4] - ln[u6]*ln[v4] + 
       ln[v1]*ln[v4] - ln[v2]*ln[v4]) + 
     d[5]*(-(ln[u1]*ln[u5]) - ln[u1]*ln[u6] - ln[u2]*ln[u6] - ln[u2]*ln[u7] - 
       ln[u3]*ln[u7] + ln[u2]*ln[u8] + ln[u3]*ln[u8] + ln[u5]*ln[u8] + 
       ln[u6]*ln[u8] + ln[u3]*ln[v1] + ln[u4]*ln[v1] + ln[u8]*ln[v1] + 
       ln[u4]*ln[v2] + ln[u5]*ln[v2] + ln[u8]*ln[v2] + ln[v1]*ln[v2] + 
       ln[u5]*ln[v3] + ln[u6]*ln[v3] + ln[v1]*ln[v3] + ln[v2]*ln[v3] + 
       ln[u2]*ln[v4] + ln[u3]*ln[v4] + ln[v1]*ln[v4] + ln[v2]*ln[v4]) + 
     d[4]*(ln[u1]*ln[u3] + ln[u2]*ln[u4] - ln[u1]*ln[u5] + ln[u3]*ln[u5] - 
       ln[u2]*ln[u6] + ln[u4]*ln[u6] - ln[u3]*ln[u7] + ln[u5]*ln[u7] + 
       ln[u2]*ln[u8] + ln[u6]*ln[u8] - ln[u1]*ln[v1] + ln[u3]*ln[v1] + 
       ln[u4]*ln[v1] - ln[u6]*ln[v1] + ln[u7]*ln[v1] + ln[u8]*ln[v1] + 
       ln[u1]*ln[v2] - ln[u2]*ln[v2] + ln[u4]*ln[v2] + ln[u5]*ln[v2] - 
       ln[u7]*ln[v2] + ln[u8]*ln[v2] + ln[u2]*ln[v3] - ln[u3]*ln[v3] + 
       ln[u5]*ln[v3] + ln[u6]*ln[v3] + 2*ln[v1]*ln[v3] + ln[u2]*ln[v4] + 
       ln[u3]*ln[v4] - ln[u5]*ln[v4] + ln[u6]*ln[v4] + 2*ln[v2]*ln[v4]) + 
     d[2]*(-(ln[u1]*ln[u4]) - ln[u2]*ln[u5] - ln[u3]*ln[u6] - 
       2*ln[u1]*ln[u7] - ln[u4]*ln[u7] + ln[u1]*ln[u8] + 2*ln[u4]*ln[u8] + 
       ln[u7]*ln[u8] + ln[u2]*ln[v1] + ln[u5]*ln[v1] + ln[v1]^2 + 
       ln[u3]*ln[v2] + ln[u6]*ln[v2] + ln[v2]^2 - ln[u1]*ln[v3] + 
       ln[u4]*ln[v3] + ln[u7]*ln[v3] + ln[u8]*ln[v3] + ln[v3]^2 + 
       ln[u1]*ln[v4] + ln[u4]*ln[v4] - ln[u7]*ln[v4] + ln[u8]*ln[v4] + 
       ln[v4]^2)
 
R8[pentagon234] = d[2]*(-(ln[u1]*ln[u4]) - ln[u2]*ln[u5] - ln[u3]*ln[u6] - 
       2*ln[u1]*ln[u7] - ln[u4]*ln[u7] - 2*ln[u2]*ln[u8] - ln[u5]*ln[u8] + 
       ln[u2]*ln[v1] + ln[u5]*ln[v1] - ln[u8]*ln[v1] + ln[v1]^2 + 
       ln[u3]*ln[v2] + ln[u6]*ln[v2] + ln[v2]^2 - ln[u1]*ln[v3] + 
       ln[u4]*ln[v3] + ln[u7]*ln[v3] + ln[v3]^2 - 2*ln[u2]*ln[v4] - 
       ln[u4]*ln[v4] - ln[u5]*ln[v4] - 2*ln[u7]*ln[v4] - ln[v1]*ln[v4] - 
       ln[v3]*ln[v4]) + d[4]*(ln[u1]*ln[u3] + ln[u2]*ln[u4] - ln[u1]*ln[u5] + 
       ln[u3]*ln[u5] - ln[u2]*ln[u6] + ln[u4]*ln[u6] - ln[u3]*ln[u7] + 
       ln[u5]*ln[u7] - ln[u4]*ln[u8] + ln[u6]*ln[u8] - ln[u1]*ln[v1] + 
       ln[u3]*ln[v1] + ln[u4]*ln[v1] - ln[u6]*ln[v1] + ln[u7]*ln[v1] + 
       ln[u1]*ln[v2] - ln[u2]*ln[v2] + ln[u4]*ln[v2] + ln[u5]*ln[v2] - 
       ln[u7]*ln[v2] + ln[u8]*ln[v2] + ln[u2]*ln[v3] - ln[u3]*ln[v3] + 
       ln[u5]*ln[v3] + ln[u6]*ln[v3] - ln[u8]*ln[v3] + 2*ln[v1]*ln[v3] + 
       ln[u3]*ln[v4] - ln[u4]*ln[v4] - ln[u5]*ln[v4] + ln[u6]*ln[v4] - 
       ln[v1]*ln[v4] + 2*ln[v2]*ln[v4] - ln[v3]*ln[v4]) + 
     d[3]*(ln[u1]*ln[u2] + ln[u2]*ln[u3] + ln[u3]*ln[u4] + ln[u1]*ln[u5] + 
       ln[u4]*ln[u5] + ln[u2]*ln[u6] + ln[u5]*ln[u6] + ln[u3]*ln[u7] + 
       ln[u6]*ln[u7] + ln[u4]*ln[u8] + ln[u7]*ln[u8] + ln[u1]*ln[v1] + 
       ln[u6]*ln[v1] - ln[u7]*ln[v1] - ln[u1]*ln[v2] + ln[u2]*ln[v2] + 
       ln[u7]*ln[v2] - ln[u8]*ln[v2] + ln[v1]*ln[v2] - ln[u2]*ln[v3] + 
       ln[u3]*ln[v3] + ln[u8]*ln[v3] - ln[v1]*ln[v3] + ln[v2]*ln[v3] + 
       ln[u2]*ln[v4] + ln[u4]*ln[v4] + ln[u5]*ln[v4] + ln[u7]*ln[v4] + 
       ln[v1]*ln[v4] - 2*ln[v2]*ln[v4] + ln[v3]*ln[v4]) + 
     d[5]*(-(ln[u1]*ln[u5]) - ln[u1]*ln[u6] - ln[u2]*ln[u6] - ln[u2]*ln[u7] - 
       ln[u3]*ln[u7] - ln[u1]*ln[u8] - ln[u3]*ln[u8] - ln[u4]*ln[u8] + 
       ln[u3]*ln[v1] + ln[u4]*ln[v1] + ln[u4]*ln[v2] + ln[u5]*ln[v2] + 
       ln[v1]*ln[v2] + ln[u5]*ln[v3] + ln[u6]*ln[v3] + ln[v1]*ln[v3] + 
       ln[v2]*ln[v3] - ln[u1]*ln[v4] - ln[u3]*ln[v4] - ln[u4]*ln[v4] - 
       ln[u5]*ln[v4] - ln[u6]*ln[v4] - ln[u8]*ln[v4] - ln[v4]^2) + 
     d[1]*(ln[u1]^2 + ln[u2]^2 + ln[u3]^2 + 2*ln[u1]*ln[u4] + ln[u4]^2 + 
       2*ln[u2]*ln[u5] + ln[u5]^2 + 2*ln[u3]*ln[u6] + ln[u6]^2 + 
       2*ln[u1]*ln[u7] + 2*ln[u4]*ln[u7] + ln[u7]^2 + 2*ln[u2]*ln[u8] + 
       2*ln[u5]*ln[u8] + ln[u8]^2 + 2*ln[u1]*ln[v4] + 2*ln[u2]*ln[v4] + 
       2*ln[u4]*ln[v4] + 2*ln[u5]*ln[v4] + 2*ln[u7]*ln[v4] + 
       2*ln[u8]*ln[v4] + 2*ln[v4]^2)
 
R8[superline1] = f[4]*(ln[u1]*ln[u3] + ln[u2]*ln[u4] - 2*ln[u1]*ln[u5] + 
       ln[u3]*ln[u5] - 2*ln[u2]*ln[u6] + ln[u4]*ln[u6] + ln[u1]*ln[u7] - 
       2*ln[u3]*ln[u7] + ln[u5]*ln[u7] + ln[u2]*ln[u8] - 2*ln[u4]*ln[u8] + 
       ln[u6]*ln[u8]) + f[1]*(ln[u1]^2 + ln[u2]^2 + ln[u3]^2 + ln[u4]^2 - 
       2*ln[u1]*ln[u5] + ln[u5]^2 - 2*ln[u2]*ln[u6] + ln[u6]^2 - 
       2*ln[u3]*ln[u7] + ln[u7]^2 - 2*ln[u4]*ln[u8] + ln[u8]^2) + 
     f[5]*(ln[u1]*ln[u4] + 2*ln[u1]*ln[u5] + ln[u2]*ln[u5] + ln[u1]*ln[u6] + 
       2*ln[u2]*ln[u6] + ln[u3]*ln[u6] + ln[u2]*ln[u7] + 2*ln[u3]*ln[u7] + 
       ln[u4]*ln[u7] + ln[u3]*ln[u8] + 2*ln[u4]*ln[u8] + ln[u5]*ln[u8] + 
       ln[u1]*ln[1 - v1] + ln[u2]*ln[1 - v1] + ln[u3]*ln[1 - v1] + 
       ln[u4]*ln[1 - v1] + ln[u5]*ln[1 - v1] + ln[u6]*ln[1 - v1] + 
       ln[u7]*ln[1 - v1] + ln[u8]*ln[1 - v1] + ln[u1]*ln[v1] + 
       ln[u2]*ln[v1] + ln[u3]*ln[v1] + ln[u4]*ln[v1] + ln[u5]*ln[v1] + 
       ln[u6]*ln[v1] + ln[u7]*ln[v1] + ln[u8]*ln[v1] + 4*ln[1 - v1]*ln[v1]) + 
     f[3]*(ln[u1]*ln[u2] + ln[u2]*ln[u3] + ln[u3]*ln[u4] + 2*ln[u1]*ln[u5] + 
       ln[u4]*ln[u5] + 2*ln[u2]*ln[u6] + ln[u5]*ln[u6] + 2*ln[u3]*ln[u7] + 
       ln[u6]*ln[u7] + ln[u1]*ln[u8] + 2*ln[u4]*ln[u8] + ln[u7]*ln[u8] + 
       ln[u1]*ln[1 - v1] + ln[u2]*ln[1 - v1] + ln[u3]*ln[1 - v1] + 
       ln[u4]*ln[1 - v1] + ln[u5]*ln[1 - v1] + ln[u6]*ln[1 - v1] + 
       ln[u7]*ln[1 - v1] + ln[u8]*ln[1 - v1] + ln[u1]*ln[v1] + 
       ln[u2]*ln[v1] + ln[u3]*ln[v1] + ln[u4]*ln[v1] + ln[u5]*ln[v1] + 
       ln[u6]*ln[v1] + ln[u7]*ln[v1] + ln[u8]*ln[v1] + 4*ln[1 - v1]*ln[v1]) + 
     f[2]*(ln[1 - v1]^2 - 2*ln[1 - v1]*ln[v1] + ln[v1]^2)

